Towards a characterization of X-ray galaxy clusters for cosmology

In the framework of the hierarchical model the intra-cluster medium properties of galaxy clusters are tightly linked to structure formation, which makes X-ray surveys well suited for cosmological studies. To constrain cosmological parameters accurately by use of galaxy clusters in X-ray surveys, a better understanding of selection effects related to the detection method is needed. We aim at a better understanding of galaxy cluster morphologies to include corrections between the different core types and covariances with X-ray luminosities in selection functions. We stress the morphological deviations between a newly described surface brightness (SB) profile characterization and a commonly used single $\beta$-model. We investigate a novel approach to describe SB profiles, where the excess cool-core emission in the galaxy cluster centres is modelled using wavelet decomposition. Morphological parameters and the residuals are compared to classical single $\beta$-models. Using single $\beta$-models to describe the ensemble of overall SB profiles leads on average to a non-zero bias ($0.032 \pm 0.003$) in the outer part of the clusters, i.e. a $\sim 3\%$ systematic difference in the SB at large radii. In addition $\beta$-models show a general trend towards underestimating the flux in the outskirts for smaller core radii. Fixing the $\beta$ parameter to $2/3$ doubles the bias and increases the residuals from a single $\beta$-model up to more than $40\%$. Modelling the core region in the fitting procedure reduces the impact of these two effects significantly. We find a positive scaling between shape parameters and temperature, as well as a negative correlation ($\sim-0.4$) between extent and luminosity. Our non-parametric analysis of the self-similar scaled emission measure profiles indicates no systematic core-type differences of median profiles in the galaxy clusters outskirts.

==> anc/images_surfbri.tex <==
\begin{figure*}
%%% Figure 00
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{00_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{00_surfbri.pdf}
\end{subfigure}
%%% Figure 01
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{01_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{01_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{\textit{Left}: \texttt{ROSAT} count rate images for individual galaxy clusters. The large scale centres are shown as \textit{green plus signs}. \textit{Red} contours correspond to wavelet scales used for background modelling. The large scales (the ones above \SI{0.2}{\rfivehundred}) are shown as \textit{blue} contours. These large scales are used to calculate the center and ellipticities. The extracted \texttt{SExtractor} ellipses are displayed in dashed green. Each box size corresponds to the outer significance radius of the shown cluster.
%
\textit{Right}: The \textit{upper panels} show the measured (\textit{black points}) surface brightness profiles of individual galaxy clusters. The background models used for the single $\beta$-model fits (\textit{solid blue lines}) are shown as \textit{red points}.
The \textit{lower panels} show the residuals of the core-modelled single $\beta$-model fits.}
\label{fig:images_surfbri}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 02
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{02_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{02_surfbri.pdf}
\end{subfigure}
%%% Figure 03
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{03_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{03_surfbri.pdf}
\end{subfigure}
%%% Figure 04
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{04_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{04_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 05
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{05_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{05_surfbri.pdf}
\end{subfigure}
%%% Figure 06
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{06_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{06_surfbri.pdf}
\end{subfigure}
%%% Figure 07
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{07_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{07_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 08
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{08_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{08_surfbri.pdf}
\end{subfigure}
%%% Figure 09
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{09_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{09_surfbri.pdf}
\end{subfigure}
%%% Figure 10
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{10_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{10_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 11
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{11_img.pdf}
\end{subfigure} \hspace{0.11\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{11_surfbri.pdf}
\end{subfigure}
%%% Figure 12
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{12_img.pdf}
\end{subfigure} \hspace{0.11\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{12_surfbri.pdf}
\end{subfigure}
%%% Figure 13
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{13_img.pdf}
\end{subfigure} \hspace{0.11\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{13_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 14
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{14_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{14_surfbri.pdf}
\end{subfigure}
%%% Figure 15
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{15_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{15_surfbri.pdf}
\end{subfigure}
%%% Figure 16
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{16_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{16_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 17
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{17_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{17_surfbri.pdf}
\end{subfigure}
%%% Figure 18
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{18_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{18_surfbri.pdf}
\end{subfigure}
%%% Figure 19
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{19_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{19_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 20
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{20_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{20_surfbri.pdf}
\end{subfigure}
%%% Figure 21
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{21_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{21_surfbri.pdf}
\end{subfigure}
%%% Figure 22
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{22_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{22_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 23
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{23_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{23_surfbri.pdf}
\end{subfigure}
%%% Figure 24
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{24_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{24_surfbri.pdf}
\end{subfigure}
%%% Figure 25
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{25_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{25_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 26
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{26_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{26_surfbri.pdf}
\end{subfigure}
%%% Figure 27
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{27_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{27_surfbri.pdf}
\end{subfigure}
%%% Figure 28
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{28_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{28_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 29
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{29_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{29_surfbri.pdf}
\end{subfigure}
%%% Figure 30
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{30_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{30_surfbri.pdf}
\end{subfigure}
%%% Figure 31
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{31_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{31_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 32
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{32_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{32_surfbri.pdf}
\end{subfigure}
%%% Figure 33
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{33_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{33_surfbri.pdf}
\end{subfigure}
%%% Figure 34
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{34_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{34_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 35
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{35_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{35_surfbri.pdf}
\end{subfigure}
%%% Figure 36
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{36_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{36_surfbri.pdf}
\end{subfigure}
%%% Figure 37
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{37_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{37_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 38
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{38_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{38_surfbri.pdf}
\end{subfigure}
%%% Figure 39
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{39_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{39_surfbri.pdf}
\end{subfigure}
%%% Figure 40
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{40_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{40_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 41
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{41_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{41_surfbri.pdf}
\end{subfigure}
%%% Figure 42
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{42_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{42_surfbri.pdf}
\end{subfigure}
%%% Figure 43
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{43_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{43_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 44
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{44_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{44_surfbri.pdf}
\end{subfigure}
%%% Figure 45
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{45_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{45_surfbri.pdf}
\end{subfigure}
%%% Figure 46
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{46_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{46_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 47
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{47_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{47_surfbri.pdf}
\end{subfigure}
%%% Figure 48
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{48_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{48_surfbri.pdf}
\end{subfigure}
%%% Figure 49
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{49_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{49_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 50
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{50_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{50_surfbri.pdf}
\end{subfigure}
%%% Figure 51
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{51_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{51_surfbri.pdf}
\end{subfigure}
%%% Figure 52
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{52_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{52_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 53
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{53_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{53_surfbri.pdf}
\end{subfigure}
%%% Figure 54
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{54_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{54_surfbri.pdf}
\end{subfigure}
%%% Figure 55
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{55_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{55_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 56
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{56_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{56_surfbri.pdf}
\end{subfigure}
%%% Figure 57
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{57_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{57_surfbri.pdf}
\end{subfigure}
%%% Figure 58
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{58_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{58_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 59
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{59_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{59_surfbri.pdf}
\end{subfigure}
%%% Figure 60
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{60_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{60_surfbri.pdf}
\end{subfigure}
%%% Figure 61
\,\newline\,\newline
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{61_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{61_surfbri.pdf}
\end{subfigure}
%%% End figure environment
\caption{Continued.}
\end{figure*}
%
%
%
\begin{figure*}
\ContinuedFloat
%%% Figure 62
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{62_img.pdf}
\end{subfigure} \hspace{0.05\textwidth}
%
\begin{subfigure}{0.475\textwidth}
\includegraphics[width=\textwidth]{62_surfbri.pdf}
\end{subfigure}
\caption{Continued.}
\end{figure*}

==> anc/scaling_relations/core_modelled_logbin/scaling_relations_lambdaxy.tex <==
\begin{table}[htp]
\centering
\caption
{Correlation coefficients, $\lambda_{xy}$, between the different galaxy cluster parameters $x$ and $y$. 
}
\label{tab:scaling_relations_lambdaxy}
\begin{tabular}{ccc}
\hline
\hline
$\pmb{x}$ & $\pmb{y}$ & $\pmb{\lambda_{xy}}$ \\
\hline
$\beta$ & $r_{\mathrm{c}}$ & $0.67^{+0.08}_{-0.10}$ \\
$\beta$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $0.02^{+0.16}_{-0.16}$ \\
$r_{\mathrm{c}}$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $-0.32^{+0.16}_{-0.15}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/core_modelled_logbin/scaling_relations_m_b_lambday.tex <==
\begin{table}[htp]
\centering
\caption
{Slopes, $m$, normalizations, $b$, and intrinsic scatter values for the different $y$-temperature scaling relations.
}
\label{tab:scaling_relations_m_b_lambday}
\begin{tabular}{cccc}
\hline
\hline
$\pmb{y}$ & $\pmb{m}$ & $\pmb{b}$ & $\pmb{\lambda_{y}}$ \\
\hline
$\beta$ & $0.16^{+0.07}_{-0.07}$ & $-0.63^{+0.11}_{-0.11}$ & $0.16^{+0.02}_{-0.02}$ \\
$r_{\mathrm{c}}$ & $0.75^{+0.22}_{-0.22}$ & $4.10^{+0.36}_{-0.36}$ & $0.52^{+0.06}_{-0.05}$ \\
$E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $1.86^{+0.22}_{-0.23}$ & $99.22^{+0.37}_{-0.38}$ & $0.50^{+0.07}_{-0.06}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/core_modelled_logbin_beta_twothird/scaling_relations_lambdaxy.tex <==
\begin{table}[htp]
\centering
\caption
{Correlation coefficients, $\lambda_{xy}$, between the different galaxy cluster parameters $x$ and $y$. 
}
\label{tab:scaling_relations_lambdaxy}
\begin{tabular}{ccc}
\hline
\hline
$\pmb{x}$ & $\pmb{y}$ & $\pmb{\lambda_{xy}}$ \\
\hline
$r_{\mathrm{c}}$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $-0.50^{+0.15}_{-0.13}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/core_modelled_logbin_beta_twothird/scaling_relations_m_b_lambday.tex <==
\begin{table}[htp]
\centering
\caption
{Slopes, $m$, normalizations, $b$, and intrinsic scatter values for the different $y$-temperature scaling relations.
}
\label{tab:scaling_relations_m_b_lambday}
\begin{tabular}{cccc}
\hline
\hline
$\pmb{y}$ & $\pmb{m}$ & $\pmb{b}$ & $\pmb{\lambda_{y}}$ \\
\hline
$r_{\mathrm{c}}$ & $0.50^{+0.16}_{-0.16}$ & $4.48^{+0.26}_{-0.26}$ & $0.40^{+0.05}_{-0.04}$ \\
$E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $1.90^{+0.22}_{-0.23}$ & $99.17^{+0.37}_{-0.37}$ & $0.49^{+0.07}_{-0.06}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/psexcluded_logbin/scaling_relations_lambdaxy.tex <==
\begin{table}[htp]
\centering
\caption
{Correlation coefficients, $\lambda_{xy}$, between the different galaxy cluster parameters $x$ and $y$. 
}
\label{tab:scaling_relations_lambdaxy}
\begin{tabular}{ccc}
\hline
\hline
$\pmb{x}$ & $\pmb{y}$ & $\pmb{\lambda_{xy}}$ \\
\hline
$\beta$ & $r_{\mathrm{c}}$ & $0.60^{+0.09}_{-0.11}$ \\
$\beta$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $-0.02^{+0.17}_{-0.17}$ \\
$r_{\mathrm{c}}$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $-0.43^{+0.16}_{-0.13}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/psexcluded_logbin/scaling_relations_m_b_lambday.tex <==
\begin{table}[htp]
\centering
\caption
{Slopes, $m$, normalizations, $b$, and intrinsic scatter values for the different $y$-temperature scaling relations.
}
\label{tab:scaling_relations_m_b_lambday}
\begin{tabular}{cccc}
\hline
\hline
$\pmb{y}$ & $\pmb{m}$ & $\pmb{b}$ & $\pmb{\lambda_{y}}$ \\
\hline
$\beta$ & $0.19^{+0.06}_{-0.06}$ & $-0.82^{+0.09}_{-0.09}$ & $0.13^{+0.02}_{-0.01}$ \\
$r_{\mathrm{c}}$ & $1.04^{+0.37}_{-0.37}$ & $2.94^{+0.61}_{-0.60}$ & $0.88^{+0.10}_{-0.09}$ \\
$E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $1.90^{+0.23}_{-0.23}$ & $99.16^{+0.37}_{-0.38}$ & $0.49^{+0.07}_{-0.06}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/psexcluded_logbin_beta_twothird/scaling_relations_lambdaxy.tex <==
\begin{table}[htp]
\centering
\caption
{Correlation coefficients, $\lambda_{xy}$, between the different galaxy cluster parameters $x$ and $y$. 
}
\label{tab:scaling_relations_lambdaxy}
\begin{tabular}{ccc}
\hline
\hline
$\pmb{x}$ & $\pmb{y}$ & $\pmb{\lambda_{xy}}$ \\
\hline
$r_{\mathrm{c}}$ & $E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $-0.43^{+0.15}_{-0.13}$ \\
\hline
\end{tabular}
\end{table}

==> anc/scaling_relations/psexcluded_logbin_beta_twothird/scaling_relations_m_b_lambday.tex <==
\begin{table}[htp]
\centering
\caption
{Slopes, $m$, normalizations, $b$, and intrinsic scatter values for the different $y$-temperature scaling relations.
}
\label{tab:scaling_relations_m_b_lambday}
\begin{tabular}{cccc}
\hline
\hline
$\pmb{y}$ & $\pmb{m}$ & $\pmb{b}$ & $\pmb{\lambda_{y}}$ \\
\hline
$r_{\mathrm{c}}$ & $0.77^{+0.14}_{-0.14}$ & $3.73^{+0.25}_{-0.25}$ & $0.62^{+0.06}_{-0.05}$ \\
$E(z)^{-1} L_{0.1-2.4 \, \mathrm{keV}}$ & $2.26^{+0.14}_{-0.14}$ & $98.58^{+0.24}_{-0.24}$ & $0.52^{+0.06}_{-0.05}$ \\
\hline
\end{tabular}
\end{table}
